Generalized Kernel-based Visual Tracking

In this work we generalize the plain MS trackers and attempt to overcome standard mean shift trackers' two limitations. It is well known that modeling and maintaining a representation of a target object is an important component of a successful visual tracker. However, little work has been done on building a robust template model for kernel-based MS tracking. In contrast to building a template from a single frame, we train a robust object representation model from a large amount of data. Tracking is viewed as a binary classification problem, and a discriminative classification rule is learned to distinguish between the object and background. We adopt a support vector machine (SVM) for training. The tracker is then implemented by maximizing the classification score. An iterative optimization scheme very similar to MS is derived for this purpose.

==> a.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Friday 15/05/2009 13:14.
# Last Revision: Friday 15/05/2009 13:17.


for i in `ls -1 *eps`
do
    echo $i
    epstopdf $i
done



==> cl.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Saturday 27/10/2007 17:23.
# Last Revision: Sunday 07/06/2009 14:15.

#maketex merged_final.tex

pdflatex -src-specials -interaction=nonstopmode merged_final




rm -f *.log
rm -f *.blg
rm -f *.dvi




